SparseTIR: Composable Abstractions for Sparse Compilation in Deep Learning

Sparse tensors are rapidly becoming critical components of modern deep learning workloads. However, developing high-performance sparse operators can be difficult and tedious, and existing vendor libraries cannot satisfy the escalating demands from new operators. Sparse tensor compilers simplify the development of operators, but efficient sparse compilation for deep learning remains challenging because a single sparse format cannot maximize hardware efficiency, and single-shot compilers cannot keep up with latest hardware and system advances. In this paper, we observe that the key to addressing both these challenges is to leverage composable formats and composable transformations. We propose SparseTIR, a sparse tensor compilation abstraction that offers composable formats and composable transformations for deep learning workloads. SparseTIR constructs a search space over these composable components for performance tuning. With these improvements, SparseTIR obtains consistent performance speedups vs vendor libraries on GPUs for single operators: 1.20-2.34x for GNN operators, 1.05-2.98x for sparse attention operators, and 0.56-7.45x for sparse convolution operators. SparseTIR also accelerates end-to-end GNNs by 1.08-1.52x for GraphSAGE training, and 4.20-40.18x for RGCN inference.

==> compile.sh <==
cd figures/
make all
cd ..
python3 formatter.py
mv tmp/*.tex sections/
rm -rf tmp
latex main.tex
bibtex main
pdflatex main

==> compress.sh <==
tar -cvf arxiv.tar bib/* figures/*.pdf sections/*.tex acmart.cls pervasives.sty main.tex
gzip arxiv.tar

==> figures/bsr-spmm.py <==
from gnuplot import plot

prelude = """
set loadpath './gnuplot-palettes'
load "blues.pal"
set terminal postscript "Times, 20" eps color dashed size 6,3
set style fill  solid 1.00 border lt -1
set xlabel "Sparse Pattern" font "Times, 28" offset 25, -1
set label "Multi-Head SpMM" at 0.3, 20 font "Times, 28"
set label "Multi-Head SDDMM" at 6.3, 20 font "Times, 28"
set multiplot layout 1, 4
"""

v100_spmm_text = """
set title "V100" font "Helvetica, 24" offset 0, -3
set rmargin 0
unset key
set border 7
set style histogram clustered gap 1 title textcolor lt -1
set style data histograms
set xtics axis in scale 0,0 nomirror rotate by 30 right font "Times, 18"
set ytics border in scale 1,0.5 nomirror norotate left autojustify
set ylabel "Normalized Speedup" font "Times, 28"
set yrange [0.03:15]
set logscale y 5
set origin 0, 0
set offset -0.3, -0.3, 0, 0
set size 0.31, 1

to_str(x) = (x > 0) ? ((x < 10) ? sprintf("%.2f", x) : sprintf("%d", x)): (x == -1 ? "N/A" : "OOM")
y_pos(x) = x * 1.1
y_val(x) = ((x > 0) ? x : 0.)
set arrow from -1,1 to 10.8,1 nohead dt 3 lw 3
#set arrow from 4.4,0.05 to 4.4,3.5 nohead lw 3
"""

rtx3070_spmm_text = """
unset label
unset arrow
set title "RTX3070" font "Helvetica, 24"
set lmargin 0
set rmargin 0
set format y ""
unset border
set border 5
unset ytics
unset ylabel
set xlabel " " font "Times,24"
set style histogram clustered gap 1 title textcolor lt -1
set key top maxrows 1 width -1 Right font "Helvetica, 22" at 5.35, 5
#set key autotitle columnhead reverse
#set key reverse top horizontal maxrow 1 Left font "Helvetica,24"
set style data histograms
set origin 0.31, 0
set offset -0.3, -0.3, 0, 0
set size 0.23, 1
"""
 
v100_sddmm_text = """
unset key
unset arrow
set title "V100" font "Helvetica, 24"
set lmargin 0
set rmargin 0
set format y ""
unset border
set border 5
unset ytics
unset ylabel
set xlabel " " font "Times,24"
set style histogram clustered gap 1 title textcolor lt -1
#set key top fixed right Right horizontal font "Courier,18"
#set key width 100
#set key at screen 1, graph 1
set style data histograms
set origin 0.54, 0
set offset -0.3, -0.3, 0, 0
set size 0.23, 1
"""

rtx3070_sddmm_text = """
unset arrow
set title "RTX 3070" font "Helvetica, 24"
set lmargin 0
set rmargin 0
set format y ""
unset border
set border 13
unset ytics
unset ylabel
set xlabel " " font "Times,24"
set style histogram clustered gap 1 title textcolor lt -1
#set key top fixed right Right horizontal font "Courier,18"
#set key width 100
#set key at screen 1, graph 1
set style data histograms
set origin 0.77, 0
set offset -0.3, -0.3, 0, 0
set size 0.22, 1
"""

plot(
    "blocksparse",
    prelude,
    [["bsr-spmm-v100", v100_spmm_text], ["bsr-spmm-3070", rtx3070_spmm_text], ["bsr-sddmm-v100", v100_sddmm_text], ["bsr-sddmm-3070", rtx3070_sddmm_text]],
    """with labels notitle rotate left font ",16" """,
    lambda x: -1.24 + 0.23 * x,
    [
        "p 3",
        "p 3",
        "p 2",
    ],
    ["2", "4", "0"],
)

==> figures/gnuplot.py <==
import subprocess
from typing import List, Tuple, Callable, Union

plt_header = """
set output "{}.ps"
"""


def plot(
    filename: str,
    prelude: str,
    subplots: List[Tuple[str, str]],
    label_str_list: Union[str, List[str]],
    label_x_offset_func: Callable,
    p_list: List,
    ls_list: List,
    **extra_args
):
    if isinstance(label_str_list, str):
        label_str_list = [label_str_list for _ in subplots]
    with open(filename + ".plt", "w") as f_out:
        f_out.write(plt_header.format(filename) + "\n")
        f_out.write(prelude + "\n")
        for plot_id, subplot in enumerate(subplots):
            label_str = label_str_list[plot_id]
            axis_suffix = ""
            if "axes" in extra_args:
                axis_suffix = " axes x1y{}".format(extra_args["axes"][plot_id])
            name, text = subplot
            f_out.write(text + "\n")
            with open(name + ".dat", "r") as f_in:
                lines = f_in.readlines()
                num_rows = len(lines)
                num_cols = len(lines[0].split())
            for i in range(num_cols - 1):
                fmt_str = "fs {} fc ls {} lw 3 ti col".format(p_list[i], ls_list[i]) + axis_suffix
                if i == 0:
                    f_out.write(
                        """plot "{}" u (y_val($2)):xtic(1) {},\\\n""".format(
                            name + ".dat", fmt_str
                        )
                    )
                else:
                    f_out.write("""'' u (y_val(${})) {},\\\n""".format(i + 2, fmt_str))
                f_out.write(
                    """'' u ($0+({})):(y_pos(${})):(to_str(${})) {} """.format(
                        label_x_offset_func(i), i + 2, i + 2, label_str
                    ) + axis_suffix
                )
                if i != num_cols - 2:
                    f_out.write(",\\\n")
                else:
                    f_out.write("\n")

    subprocess.call(["gnuplot", filename + ".plt"])
    subprocess.call(["epstopdf", filename + ".ps"])
    subprocess.call(["rm", filename + ".plt"])
    subprocess.call(["rm", filename + ".ps"])


if __name__ == "__main__":
    prelude = """
set loadpath './gnuplot-palettes'
load "greys.pal"
set terminal postscript "Times, 20" eps color dashed size 10,3
set style fill   solid 1.00 border lt -1
set xlabel "Dataset" font "Times, 24" offset 30
set multiplot layout 1, 2
    """

    rgcn_text = """
set title "RGCN" font "Times, 24"
set rmargin 0
unset key
set border 3
set style histogram clustered gap 1 title textcolor lt -1
set style data histograms
set xtics border in scale 0,0 nomirror norotate left autojustify
set ytics border in scale 1,0.5 nomirror norotate left autojustify
set logscale y 10 
set ylabel "Time/ms" font "Times, 24"
set yrange [1:3000]
set origin 0, 0
set offset -0.3, -0.3, 0, 0
set size 0.55, 1
to_str(x) = (x > 0) ? ((x < 10) ? sprintf("%.1f", x) : sprintf("%d", x)): (x == -1 ? "N/A" : "OOM")
y_pos(x) = ((x > 1) ? x * 1.1 : 1.1)
y_val(x) = ((x > 0) ? x : 0.)
    """

    hgt_text = """
set title "HGT" font "Times, 24"
set lmargin 0
set rmargin 0
set format y ""
unset border
set border 1
unset ytics
unset ylabel
set xlabel " " font "Times,24"
set style histogram clustered gap 1 title textcolor lt -1
#set key top fixed right Right horizontal font "Courier,18"
#set key width 100
set key top vertical maxrows 1 width 0 font "Courier,18" Right at 3, 3000
#set key at screen 1, graph 1
set style data histograms
set origin 0.55, 0
set offset -0.3, -0.3, 0, 0
set size 0.45, 1
    """
    plot(
        "speed-heterograph",
        prelude,
        [["speed-rgcn", rgcn_text], ["speed-hgt", hgt_text]],
        """with labels notitle rotate left font ",15" """,
        lambda x: -1.38 + 0.13 * x,
        [
            "p 1",
            "p 3",
            "p 3",
            "p 7",
            "p 3",
            "p 4",
            "p 2",
        ],
        ["0", "4", "1", "5", "6", "5", "6"],
    )


==> figures/graphsage-e2e.py <==
from gnuplot import plot

prelude = """
set loadpath './gnuplot-palettes'
load "blues.pal"
set terminal postscript "Times, 20" eps color dashed size 3,4
set style fill  solid 1.00 border lt -1
#set xlabel "Dataset" font "Times, 24" offset 10 rotate by 90

set multiplot layout 2, 1
"""

v100_text = """
set label "V100" rotate by 90 font "Helvetica, 24" right at 2,1.9
set label "Dataset" rotate by 90 font "Times, 24" right at -1,0.4
set rmargin 0
unset key
set border 7
set style histogram clustered gap 1 title textcolor lt -1
set style data histograms
set xtics border in scale 0,0 nomirror rotate by 90 right #left autojustify
set ytics border in scale 1,0.5 nomirror rotate by 90 offset 0,0.6 #left autojustify
set ylabel "Normalized Speedup against DGL" offset 0,-1 font "Times, 24"
set yrange [0.5:2]
set origin 0, 0
set offset -0.3, -0.3, 0, 0
set size 0.6, 1
to_str(x) = (x > 0) ? ((x < 10) ? sprintf("%.2f", x) : sprintf("%d", x)): (x == -1 ? "N/A" : "OOM")
y_pos(x) = x + 0.1
y_val(x) = ((x > 0) ? x : 0.)
set arrow from 5.8,0.5 to 5.8,2 nohead lw 3
set arrow from -1,1 to 13,1 nohead lw 3 dt 3
"""

rtx3070_text = """
unset arrow
unset label
set label "RTX3070" rotate by 90 font "Helvetica, 24" right at 2,1.9
set lmargin 0
set rmargin 0
set format y ""
unset border
set border 13
unset ytics
unset ylabel
#set xlabel " " font "Times,24"
set style histogram clustered gap 1 title textcolor lt -1
#set key width 100
#set key at screen 1, graph 1
set style data histograms
set origin 0.6, 0
set offset -0.3, -0.3, 0,0
set size 0.39, 1
"""

plot(
    "graphsage-e2e",
    prelude,
    [["graphsage-e2e-v100", v100_text], ["graphsage-e2e-3070", rtx3070_text]],
    """with labels notitle rotate by 90 font ",17" """,
    lambda x: -1.0 + 0.26 * x,
    [
        "p 2",
    ],
    ["0"],
)


==> figures/rgcn-e2e.py <==
from gnuplot import plot

prelude = """
set loadpath './gnuplot-palettes'
load "blues.pal"
set terminal postscript "Times, 20" eps color dashed size 10,2.5
set style fill  solid 1.00 border lt -1
set xlabel "Dataset" font "Times, 24" offset 35

set multiplot layout 1, 3
"""

v100_text = """
set title "V100" font "Helvetica, 24" offset 0,-3
set rmargin 0
unset key
set border 7
set style histogram clustered gap 1 title textcolor lt -1
set style data histograms
set xtics border in scale 0,0 nomirror norotate left autojustify
set ytics border in scale 1,0.5 nomirror norotate left autojustify
set ylabel "Normalized Speedup(x)" font "Times, 24"
set yrange [0.03:100]
set logscale y 10 
set origin 0, 0
set offset -0.3, -0.3, 0, 0
set size 0.37, 1
to_str(x) = (x > 0) ? (sprintf("%.1f", x)): (x == -1 ? "N/A" : "OOM")
y_pos(x) = x * 1.1
y_val(x) = ((x > 0) ? x : 0.)
set arrow from -1,1 to 10.4,1 nohead dt 3 lw 3
set arrow from 5,0.03 to 5,100 nohead lw 3
"""

rtx3070_text = """
unset arrow
set title "RTX3070" font "Helvetica, 24"
set lmargin 0
set rmargin 0
set format y ""
unset border
set border 13
unset ytics
unset ylabel
set xlabel " " font "Times,24"
set style histogram clustered gap 1 title textcolor lt -1

#set key top fixed right Right horizontal font "Courier,18"
#set key width 100
set key top reverse maxrows 1 Left font "Helvetica,18" at 10, 200 width -4
#set key at screen 1, graph 1
set style data histograms
set y2range [0.4:80000]
set origin 0.37, 0
set offset -0.3, -0.3, 0, 0
set size 0.3, 1
"""

mem_text = """
unset arrow
set title "GPU Memory Footprint(GB)" font "Helvetica, 24"
set lmargin 0
set rmargin 0
unset border
set border 13
unset ytics
set xlabel " " font "Times,24"
set style histogram clustered gap 1 title textcolor lt -1
set y2tics border in scale 1,0.5 nomirror norotate right autojustify
unset key
set logscale y2 10
set format y2 "10^%T"
set style data histograms
set origin 0.67, 0
set offset -0.3, -0.3, 0, 0
set size 0.3, 1
to_str(x) = (x > 0) ? (sprintf("%d", x)): (x == -1 ? "N/A" : "OOM")
y_pos(x) = x * 1.1
y_val(x) = ((x > 0) ? x : 0.)
"""
 

plot(
    "rgcn-e2e",
    prelude,
    [["rgcn-e2e-v100", v100_text], ["rgcn-e2e-3070", rtx3070_text], ["rgcn-e2e-mem", mem_text]],
    """with labels notitle rotate left font ",12" """,
    # ["""with labels notitle font ",8" """, 
    # """with labels notitle font ",8" """,
    # """with labels notitle rotate left font ",14" """],
    lambda x: -1.35 + 0.14 * x,
    [
        "p 3",
        "p 3",
        "p 3",
        "p 6",
        "p 1",
        "p 2",
    ],
    ["2", "5", "4", "6", "3",  "0"],
    axes=[1, 1, 2]
)


==> figures/sddmm.py <==
from gnuplot import plot

prelude = """
set loadpath './gnuplot-palettes'
load "blues.pal"
set terminal postscript "Times, 20" eps color dashed size 10,2.5
set style fill  solid 1.00 border lt -1
set xlabel "Dataset" font "Times, 24" offset 25

set multiplot layout 1, 2
"""

v100_text = """
set title "V100" font "Helvetica, 24" offset 0,-3
set rmargin 0
unset key
set border 7
set style histogram clustered gap 1 title textcolor lt -1
set style data histograms
set xtics border in scale 0,0 nomirror norotate left autojustify font "Times, 16"
set ytics border in scale 1,0.5 nomirror norotate left autojustify
set ylabel "Normalized Speedup" font "Times, 24"
set key box top maxrows 4 width 1 height 1 font "Helvetica,18" Left reverse at 9.2, 3.5 opaque
set yrange [0:3.5]
set origin 0, 0
set offset -0.3, -0.3, 0, 0
set size 0.52, 1
to_str(x) = (x > 0) ? ((x < 10) ? sprintf("%.1f", x) : sprintf("%d", x)): (x == -1 ? "N/A" : "OOM")
y_pos(x) = x + 0.07
y_val(x) = ((x > 0) ? x : 0.)
set arrow from -1,1 to 15,1 nohead dt 3 lw 3
set arrow from 6.85,0 to 6.85,3.5 nohead lw 3
"""

rtx3070_text = """
unset arrow
set title "RTX3070" font "Helvetica, 24"
set lmargin 0
set rmargin 0
set format y ""
unset border
set border 13
unset ytics
unset ylabel
set xlabel " " font "Times,24"
set style histogram clustered gap 1 title textcolor lt -1
unset key
#set key top fixed right Right horizontal font "Courier,18"
#set key width 100
#set key at screen 1, graph 1
set style data histograms
set origin 0.52, 0
set offset -0.3, -0.3, 0, 0
set size 0.48, 1
"""
 

plot(
    "sddmm",
    prelude,
    [["sddmm-v100", v100_text], ["sddmm-3070", rtx3070_text]],
    """with labels notitle font ",10" """,
    lambda x: -1.38 + 0.125 * x,
    [
        "p 3",
        "p 3",
        "p 3",
        "p 3",
        "p 1",
        "p 6",
        "p 2"
    ],
    ["0", "5", "2", "4", "3", "6", "0"],
)


==> figures/spmm.py <==
from gnuplot import plot

prelude = """
set loadpath './gnuplot-palettes'
load "blues.pal"
set terminal postscript "Times, 20" eps color dashed size 10,2.5
set style fill  solid 1.00 border lt -1
set xlabel "Dataset" font "Times, 24" offset 27

set multiplot layout 1, 2
"""

v100_text = """
set title "V100" font "Helvetica, 24" offset 0, -3
set rmargin 0
unset key
set border 7
set style histogram clustered gap 1 title textcolor lt -1
set style data histograms
set xtics border in scale 0,0 nomirror norotate left autojustify font "Times, 16"
set ytics border in scale 1,0.5 nomirror norotate left autojustify
set key box top maxrows 3 width 1 height 1 font "Helvetica,18" Left reverse at 10, 3 opaque
set ylabel "Normalized Speedup" font "Times, 24"
set yrange [0:3]
set origin 0, 0
set offset -0.3, -0.3, 0, 0
set size 0.52, 1
to_str(x) = (x > 0) ? ((x < 10) ? sprintf("%.1f", x) : sprintf("%d", x)): (x == -1 ? "N/A" : "OOM")
y_pos(x) = x + 0.07
y_val(x) = ((x > 0) ? x : 0.)
set arrow from -1,1 to 15,1 nohead dt 3 lw 3
set arrow from 6.85,0 to 6.85,3 nohead lw 3
"""

rtx3070_text = """
unset arrow
set title "RTX3070" font "Helvetica, 24"
set lmargin 0
set rmargin 0
set format y ""
unset border
set border 13
unset ytics
unset ylabel
unset key
set xlabel " " font "Times,24"
set style histogram clustered gap 1 title textcolor lt -1
# set key top maxrows 3 width 0 font "Helvetica,18" Left reverse at 6, 2.7
#set key top fixed right Right horizontal font "Courier,18"
#set key width 100
#set key at screen 1, graph 1
set style data histograms
set origin 0.52, 0
set offset -0.3, -0.3, 0, 0
set size 0.48, 1
"""
 

plot(
    "spmm",
    prelude,
    [["spmm-v100", v100_text], ["spmm-3070", rtx3070_text]],
    """with labels notitle font ",10" """,
    lambda x: -1.37 + 0.143 * x,
    [
        "p 3",
        "p 3",
        "p 3",
        "p 6",
        "p 1",
        "p 2",
    ],
    ["2", "5", "4", "6", "3",  "0"],
)


==> formatter.py <==
import os
import sys
import glob
import logging

logging.basicConfig(level=logging.INFO)

consecutive_empty_lines = 0
os.makedirs("tmp", exist_ok=True)


def fix_cite_format(line_number: int, line: str):
    out = ""
    start = 0
    command = r"\cite"
    while True:
        pos = line.find(command, start)
        if pos == -1:
            break
        out += line[start:pos]
        if line[pos - 1] != "~":
            logging.warning(
                "Missing ~ before {} at line {} pos {}, surrounding text: {}".format(
                    command, line_number, pos, line[pos - 10 : pos + 30]
                )
            )
            out += "~"
        out += command
        start = pos + len(command)
    out += line[start:]
    return out


def remove_revision(line_number: int, line: str):
    out = ""
    start = 0
    command = r"\revision"
    while True:
        pos = line.find(command, start)
        if pos == -1:
            break
        logging.warning(
            "Found revision macro at line {}, surrounding text: {}".format(
                line_number, line[pos - 10 : pos + 30]
            )
        )
        out += line[start:pos]
        start = pos + len(command)
    out += line[start:]
    return out


for fpath in glob.glob("sections/*.tex"):
    logging.info("Scanning file {}".format(fpath))
    filename = os.path.basename(fpath)
    output_path = os.path.join("tmp", filename)
    with open(fpath, "r") as f:
        with open(output_path, "w") as out:
            lines = f.readlines()
            for i, line in enumerate(lines):
                if not line.strip().startswith("%"):
                    if line.strip() == "":
                        consecutive_empty_lines += 1
                    else:
                        consecutive_empty_lines = 0
                    if consecutive_empty_lines > 1:
                        continue
                    original_line = line
                    line = fix_cite_format(i, line)
                    line = remove_revision(i, line)
                    if original_line != line:
                        print("---")
                        print(original_line)
                        print("+++")
                        print(line)
                    out.write(line)

